Transverse Single Spin Asymmetries in Hadronic Interactions: an experimental overview and outlook

Transverse single-spin asymmetries (SSA) are expected to be small in perturbative QCD because of the chiral nature of the theory. Experiment shows large transverse SSA for particle produced in special kinematics. This contribution reviews the experimental situation and provide an outlook for future measurements.

==> texit.sh <==
echo Cleanup
rm -v bland_trans.aux
echo Run LaTex twice...
latex bland_trans.tex
latex bland_trans.tex
echo Generate postscript...
dvips bland_trans.dvi -t letter -o bland_trans.ps
echo Generate PDF...
ps2pdf bland_trans.ps


